Feasibility study of the positronium imaging with the J-PET tomograph

A detection system of the conventional PET tomograph is set-up to record data from e+ e- annihilation into two photons with energy of 511 keV, and it gives information on the density distribution of a radiopharmaceutical in the body of the object. In this paper we explore the possibility of performing the three gamma photons imaging based on ortho-positronium annihilation, as well as the possibility of positronium mean lifetime imaging with the J-PET tomograph constructed from plastic scintillators. For this purposes simulations of the ortho-positronium formation and its annihilation into three photons were performed taking into account distributions of photons' momenta as predicted by the theory of quantum electrodynamics and the response of the J-PET tomograph. In order to test the proposed ortho-positronium lifetime image reconstruction method, we concentrate on the decay of the ortho-positronium into three photons and applications of radiopharmaceuticals labeled with isotopes emitting a prompt gamma quantum. The proposed method of imaging is based on the determination of hit-times and hit-positions of registered photons which enables the reconstruction of the time and position of the annihilation point as well as the lifetime of the ortho-positronium on an event-by-event basis. We have simulated the production of the positronium in a cylindrical phantom composed of a set of different materials in which the ortho-positronium lifetime varied from 2.0 ns to 3.0 ns, as expected for ortho-positronium created in the human body. The presented reconstruction method for total-body J-PET like detector allows to achieve a mean lifetime resolution of about 40 ps. Recent Positron Annihilation Lifetime Spectroscopy measurements of cancerous and healthy uterine tissues show that this sensitivity may allow to study the morphological changes in cell structures.

==> compile_all.sh <==
pdflatex  jpet_imaging.tex
bibtex jpet_imaging
pdflatex  jpet_imaging.tex
pdflatex  jpet_imaging.tex

